A Scalable AutoML Approach Based on Graph Neural Networks

AutoML systems build machine learning models automatically by performing a search over valid data transformations and learners, along with hyper-parameter optimization for each learner. Many AutoML systems use meta-learning to guide search for optimal pipelines. In this work, we present a novel meta-learning system called KGpip which, (1) builds a database of datasets and corresponding pipelines by mining thousands of scripts with program analysis, (2) uses dataset embeddings to find similar datasets in the database based on its content instead of metadata-based features, (3) models AutoML pipeline creation as a graph generation problem, to succinctly characterize the diverse pipelines seen for a single dataset. KGpip's meta-learning is a sub-component for AutoML systems. We demonstrate this by integrating KGpip with two AutoML systems. Our comprehensive evaluation using 126 datasets, including those used by the state-of-the-art systems, shows that KGpip significantly outperforms these systems.

==> plots/create_radar_graphs.py <==
# based on: https://matplotlib.org/stable/gallery/specialty_plots/radar_chart.html
import numpy as np
import pandas as pd

import matplotlib.pyplot as plt
from matplotlib.patches import Circle, RegularPolygon
from matplotlib.path import Path
from matplotlib.projections.polar import PolarAxes
from matplotlib.projections import register_projection
from matplotlib.spines import Spine
from matplotlib.transforms import Affine2D


def radar_factory(num_vars, frame='circle'):
    """
    Create a radar chart with `num_vars` axes.

    This function creates a RadarAxes projection and registers it.

    Parameters
    ----------
    num_vars : int
        Number of variables for radar chart.
    frame : {'circle', 'polygon'}
        Shape of frame surrounding axes.

    """
    # calculate evenly-spaced axis angles
    theta = np.linspace(0, 2*np.pi, num_vars, endpoint=False)

    class RadarAxes(PolarAxes):

        name = 'radar'
        # use 1 line segment to connect specified points
        RESOLUTION = 1

        def __init__(self, *args, **kwargs):
            super().__init__(*args, **kwargs)
            # rotate plot such that the first axis is at the top
            self.set_theta_zero_location('N')

        def fill(self, *args, closed=True, **kwargs):
            """Override fill so that line is closed by default"""
            return super().fill(closed=closed, *args, **kwargs)

        def plot(self, *args, **kwargs):
            """Override plot so that line is closed by default"""
            lines = super().plot(*args, **kwargs)
            for line in lines:
                self._close_line(line)

        def _close_line(self, line):
            x, y = line.get_data()
            # FIXME: markers at x[0], y[0] get doubled-up
            if x[0] != x[-1]:
                x = np.append(x, x[0])
                y = np.append(y, y[0])
                line.set_data(x, y)

        def set_varlabels(self, labels):
            theta = np.linspace(0, 2 * np.pi, len(labels), endpoint=False) #added by ibrahim
            self.set_thetagrids(np.degrees(theta), labels)

        def _gen_axes_patch(self):
            # The Axes patch must be centered at (0.5, 0.5) and of radius 0.5
            # in axes coordinates.
            if frame == 'circle':
                return Circle((0.5, 0.5), 0.5)
            elif frame == 'polygon':
                return RegularPolygon((0.5, 0.5), num_vars,
                                      radius=.5, edgecolor="k")
            else:
                raise ValueError("Unknown value for 'frame': %s" % frame)

        def _gen_axes_spines(self):
            if frame == 'circle':
                return super()._gen_axes_spines()
            elif frame == 'polygon':
                # spine_type must be 'left'/'right'/'top'/'bottom'/'circle'.
                spine = Spine(axes=self,
                              spine_type='circle',
                              path=Path.unit_regular_polygon(num_vars))
                # unit_regular_polygon gives a polygon of radius 1 centered at
                # (0, 0) but we want a polygon of radius 0.5 centered at (0.5,
                # 0.5) in axes coordinates.
                spine.set_transform(Affine2D().scale(.5).translate(.5, .5)
                                    + self.transAxes)
                return {'polar': spine}
            else:
                raise ValueError("Unknown value for 'frame': %s" % frame)

    register_projection(RadarAxes)
    return theta


def example_data():
    # The following data is from the Denver Aerosol Sources and Health study.
    # See doi:10.1016/j.atmosenv.2008.12.017
    #
    # The data are pollution source profile estimates for five modeled
    # pollution sources (e.g., cars, wood-burning, etc) that emit 7-9 chemical
    # species. The radar charts are experimented with here to see if we can
    # nicely visualize how the modeled source profiles change across four
    # scenarios:
    #  1) No gas-phase species present, just seven particulate counts on
    #     Sulfate
    #     Nitrate
    #     Elemental Carbon (EC)
    #     Organic Carbon fraction 1 (OC)
    #     Organic Carbon fraction 2 (OC2)
    #     Organic Carbon fraction 3 (OC3)
    #     Pyrolized Organic Carbon (OP)
    #  2)Inclusion of gas-phase specie carbon monoxide (CO)
    #  3)Inclusion of gas-phase specie ozone (O3).
    #  4)Inclusion of both gas-phase species is present...
    data = [
        ('Basecase', [
            [0.88, 0.01, 0.03, 0.03, 0.00, 0.06, 0.01, 0.00, 0.00],
            [0.07, 0.95, 0.04, 0.05, 0.00, 0.02, 0.01, 0.00, 0.00],
            [0.01, 0.02, 0.85, 0.19, 0.05, 0.10, 0.00, 0.00, 0.00],
            [0.02, 0.01, 0.07, 0.01, 0.21, 0.12, 0.98, 0.00, 0.00],
            [0.01, 0.01, 0.02, 0.71, 0.74, 0.70, 0.00, 0.00, 0.00]]),
        ('With CO', [
            [0.88, 0.02, 0.02, 0.02, 0.00, 0.05, 0.00, 0.05, 0.00],
            [0.08, 0.94, 0.04, 0.02, 0.00, 0.01, 0.12, 0.04, 0.00],
            [0.01, 0.01, 0.79, 0.10, 0.00, 0.05, 0.00, 0.31, 0.00],
            [0.00, 0.02, 0.03, 0.38, 0.31, 0.31, 0.00, 0.59, 0.00],
            [0.02, 0.02, 0.11, 0.47, 0.69, 0.58, 0.88, 0.00, 0.00]]),
        ('With O3', [
            [0.89, 0.01, 0.07, 0.00, 0.00, 0.05, 0.00, 0.00, 0.03],
            [0.07, 0.95, 0.05, 0.04, 0.00, 0.02, 0.12, 0.00, 0.00],
            [0.01, 0.02, 0.86, 0.27, 0.16, 0.19, 0.00, 0.00, 0.00],
            [0.01, 0.03, 0.00, 0.32, 0.29, 0.27, 0.00, 0.00, 0.95],
            [0.02, 0.00, 0.03, 0.37, 0.56, 0.47, 0.87, 0.00, 0.00]]),
        ('CO & O3', [
            [0.87, 0.01, 0.08, 0.00, 0.00, 0.04, 0.00, 0.00, 0.01],
            [0.09, 0.95, 0.02, 0.03, 0.00, 0.01, 0.13, 0.06, 0.00],
            [0.01, 0.02, 0.71, 0.24, 0.13, 0.16, 0.00, 0.50, 0.00],
            [0.01, 0.03, 0.00, 0.28, 0.24, 0.23, 0.00, 0.44, 0.88],
            [0.02, 0.00, 0.18, 0.45, 0.64, 0.55, 0.86, 0.00, 0.16]])
    ]
    return data

def get_task_data(task_name, Tasks, Datasets, FLAML_data,KGpipAutoSklearn_data, AutoSklearn_data, KGpipFLAML_data):
    FLAML = []
    KGpipAutoSklearn = []
    AutoSklearn = []
    KGpipFLAML = []
    categories = []
    max_len_dataset = 7
    for i in range(0, len(Tasks)):
        if Tasks[i] == task_name:
            categories.append(Datasets[i][:max_len_dataset])
            FLAML.append(FLAML_data[i])
            KGpipAutoSklearn.append(KGpipAutoSklearn_data[i])
            AutoSklearn.append(AutoSklearn_data[i])
            KGpipFLAML.append(KGpipFLAML_data[i])

    return categories, FLAML, KGpipAutoSklearn, AutoSklearn, KGpipFLAML

def draw_all_coulmns(sheet_name):
    data = pd.read_excel(open('KGpipResults.xlsx', 'rb'), sheet_name=sheet_name)
    frame = pd.DataFrame(data)
    Tasks = frame.Task.tolist()
    Datasets = frame.Dataset.tolist()

    FLAML_data = frame.FLAML.tolist()
    KGpipFLAML_data = frame.KGpipFLAML.tolist()
    KGpipAutoSklearn_data = frame.KGpipAutoSklearn.tolist()
    AutoSklearn_data = frame.AutoSklearn.tolist()
    max_len_dataset = 5

    r_categories, r_FLAML, r_KGpipAutoSklearn, r_AutoSklearn, r_KGpipFLAML = \
        get_task_data('regression', Tasks, Datasets, FLAML_data, KGpipAutoSklearn_data, AutoSklearn_data,
                      KGpipFLAML_data)
    bc_categories, bc_FLAML, bc_KGpipAutoSklearn, bc_AutoSklearn, bc_KGpipFLAML = \
        get_task_data('binary-classification', Tasks, Datasets, FLAML_data, KGpipAutoSklearn_data, AutoSklearn_data,
                      KGpipFLAML_data)
    mc_categories, mc_FLAML, mc_KGpipAutoSklearn, mc_AutoSklearn, mc_KGpipFLAML = \
        get_task_data('multi-classification', Tasks, Datasets, FLAML_data, KGpipAutoSklearn_data, AutoSklearn_data,
                      KGpipFLAML_data)
    data = [
        ('Regression', [
            r_categories, r_FLAML, r_KGpipAutoSklearn, r_AutoSklearn, r_KGpipFLAML
        ]),
        ('Binary Classification', [
            bc_categories, bc_FLAML, bc_KGpipAutoSklearn, bc_AutoSklearn, bc_KGpipFLAML
        ]),
        ('Multi Classification', [
            mc_categories, mc_FLAML, mc_KGpipAutoSklearn, mc_AutoSklearn, mc_KGpipFLAML
        ])
    ]
    # plt.style.use('ggplot')
    N = 9
    theta = radar_factory(N, frame='polygon')
    fig, axs = plt.subplots(figsize=(14, 5), nrows=1, ncols=3, subplot_kw=dict(projection='radar'))
    fig.subplots_adjust(wspace=0.25, hspace=0.20, top=0.85, bottom=0.05)

    colors = ['b', 'r', 'g', 'm']  # , 'y']
    # Plot the four cases from the example data on separate axes
    for ax, (title, case_data) in zip(axs.flat, data):
        categories, FLAML, KGpipAutoSklearn, AutoSklearn, KGpipFLAML = case_data
        theta = radar_factory(len(categories), frame='polygon')
        ax.set_rgrids([0.2, 0.4, 0.6, 0.8])
        ax.set_title(title, weight='bold', size='medium', position=(0.5, 1.1),
                     horizontalalignment='center', verticalalignment='center')
        for d, color in zip(case_data[1:], colors):
            ax.plot(theta, d, color=color)
            # ax.fill(theta, d, facecolor=color, alpha=0.25)
        ax.set_varlabels(categories)
        # label_loc = np.linspace(start=0, stop=2 * np.pi, num=len(categories))
        # lines, labels = plt.thetagrids(np.degrees(label_loc), labels=categories)

    # add legend relative to top-left plot
    labels = ('FLAML', 'KGpipAutoSklearn', 'AutoSklearn', 'KGpipFLAML')
    legend = axs[0].legend(labels, loc=(0.6, 1.2),
                           labelspacing=0.1, fontsize='large', mode='extend', borderaxespad=0, ncol=8)

    # fig.text(0.5, 0.965, '1 Hour time limit',
    #          horizontalalignment='center', color='black', weight='bold',
    #          size='large')

    plt.show()
    fig.savefig(sheet_name.replace(' ', '_') + '.pdf', dpi=fig.dpi)


def get_sheet_data(sheet_name):
    data = pd.read_excel(open('KGpipResults.xlsx', 'rb'), sheet_name=sheet_name)
    frame = pd.DataFrame(data)
    Tasks = frame.Task.tolist()
    Datasets = frame.Dataset.tolist()

    FLAML_data = frame.FLAML.tolist()
    KGpipFLAML_data = frame.KGpipFLAML.tolist()
    KGpipAutoSklearn_data = frame.KGpipAutoSklearn.tolist()
    AutoSklearn_data = frame.AutoSklearn.tolist()
    max_len_dataset = 5

    r_categories, r_FLAML, r_KGpipAutoSklearn, r_AutoSklearn, r_KGpipFLAML = \
        get_task_data('regression', Tasks, Datasets, FLAML_data, KGpipAutoSklearn_data, AutoSklearn_data,
                      KGpipFLAML_data)
    bc_categories, bc_FLAML, bc_KGpipAutoSklearn, bc_AutoSklearn, bc_KGpipFLAML = \
        get_task_data('binary-classification', Tasks, Datasets, FLAML_data, KGpipAutoSklearn_data, AutoSklearn_data,
                      KGpipFLAML_data)
    mc_categories, mc_FLAML, mc_KGpipAutoSklearn, mc_AutoSklearn, mc_KGpipFLAML = \
        get_task_data('multi-classification', Tasks, Datasets, FLAML_data, KGpipAutoSklearn_data, AutoSklearn_data,
                      KGpipFLAML_data)
    return r_categories, r_FLAML, r_KGpipAutoSklearn, r_AutoSklearn, r_KGpipFLAML, \
           bc_categories, bc_FLAML, bc_KGpipAutoSklearn, bc_AutoSklearn, bc_KGpipFLAML, \
           mc_categories, mc_FLAML, mc_KGpipAutoSklearn, mc_AutoSklearn, mc_KGpipFLAML


def draw_variable_graphs_fig(sysname):
    # draw_variable_graphs_fig(sheet_name= '30m_r1_5graphs')
    # draw_variable_graphs_fig(sheet_name = '30m_r1_3graphs1')
    # draw_variable_graphs_fig(sheet_name='avg. 30m')


    g3_r_categories, _, g3_r_KGpipAutoSklearn, _, g3_r_KGpipFLAML, \
    g3_bc_categories, _, g3_bc_KGpipAutoSklearn, _, g3_bc_KGpipFLAML, \
    g3_mc_categories, _, g3_mc_KGpipAutoSklearn, _, g3_mc_KGpipFLAML = get_sheet_data('30m_r1_3graphs1')

    g5_r_categories, _, g5_r_KGpipAutoSklearn, _, g5_r_KGpipFLAML, \
    g5_bc_categories, _, g5_bc_KGpipAutoSklearn, _, g5_bc_KGpipFLAML, \
    g5_mc_categories, _, g5_mc_KGpipAutoSklearn, _, g5_mc_KGpipFLAML = get_sheet_data('30m_r1_5graphs')

    g7_r_categories, _, g7_r_KGpipAutoSklearn, _, g7_r_KGpipFLAML, \
    g7_bc_categories, _, g7_bc_KGpipAutoSklearn, _, g7_bc_KGpipFLAML, \
    g7_mc_categories, _, g7_mc_KGpipAutoSklearn, _, g7_mc_KGpipFLAML = get_sheet_data('avg. 30m')

    if sysname == 'KGpipFLAML':
        data = [
            ('Regression', [ #categories are fixed
                g5_r_categories, g3_r_KGpipFLAML, g5_r_KGpipFLAML, g7_r_KGpipFLAML
            ]),
            ('Binary Classification', [
                g5_bc_categories, g3_bc_KGpipFLAML, g5_bc_KGpipFLAML, g7_bc_KGpipFLAML
            ]),
            ('Multi Classification', [
                g5_mc_categories, g3_mc_KGpipFLAML, g5_mc_KGpipFLAML, g7_mc_KGpipFLAML
            ])
        ]
        labels = ('KGpipFLAML (3 graphs)', 'KGpipFLAML (5 graphs)', 'KGpipFLAML (7 graphs)')
    elif sysname == 'KGpipAutoSklearn':
        data = [
            ('Regression', [  # categories are fixed
                g5_r_categories, g3_r_KGpipAutoSklearn, g5_r_KGpipAutoSklearn, g7_r_KGpipAutoSklearn
            ]),
            ('Binary Classification', [
                g5_bc_categories, g3_bc_KGpipAutoSklearn, g5_bc_KGpipAutoSklearn, g7_bc_KGpipAutoSklearn
            ]),
            ('Multi Classification', [
                g5_mc_categories, g3_mc_KGpipAutoSklearn, g5_mc_KGpipAutoSklearn, g7_mc_KGpipAutoSklearn
            ])
        ]
        labels = ('KGpipAutoSklearn (3 graphs)', 'KGpipAutoSklearn (5 graphs)', 'KGpipAutoSklearn (7 graphs)')

    # plt.style.use('ggplot')
    N = 9
    theta = radar_factory(N, frame='polygon')
    fig, axs = plt.subplots(figsize=(14, 5), nrows=1, ncols=3, subplot_kw=dict(projection='radar'))
    fig.subplots_adjust(wspace=0.25, hspace=0.20, top=0.85, bottom=0.05)

    colors = ['k', 'r', 'm']  # , 'y']
    # Plot the four cases from the example data on separate axes
    for ax, (title, case_data) in zip(axs.flat, data):
        categories = case_data[0]
        theta = radar_factory(len(categories), frame='polygon')
        ax.set_rgrids([0.2, 0.4, 0.6, 0.8])
        ax.set_title(title, weight='bold', size='medium', position=(0.5, 1.1),
                     horizontalalignment='center', verticalalignment='center')
        for d, color in zip(case_data[1:], colors):
            ax.plot(theta, d, color=color)
            # ax.fill(theta, d, facecolor=color, alpha=0.25)
        ax.set_varlabels(categories)
        # label_loc = np.linspace(start=0, stop=2 * np.pi, num=len(categories))
        # lines, labels = plt.thetagrids(np.degrees(label_loc), labels=categories)

    # add legend relative to top-left plot
    # legend = axs[0].legend(labels, loc=(0.2, 1.2), labelspacing=0.1, fontsize='large', mode='extend', borderaxespad=0, ncol=8)
    legend = axs[0].legend(labels, loc=(0.45, 1.2), labelspacing=0.1, fontsize='large', mode='extend', borderaxespad=0, ncol=8)


    # fig.text(0.5, 0.965, '1 Hour time limit',
    #          horizontalalignment='center', color='black', weight='bold',
    #          size='large')

    plt.show()
    fig.savefig(sysname + '_var_graphs_30m.pdf', dpi=fig.dpi)



if __name__ == '__main__':
    # sheet_name = 'avg. 1h_updated'
    # draw_all_coulmns(sheet_name)
    # sheet_name = 'avg. 30m'
    # draw_all_coulmns(sheet_name)

    draw_variable_graphs_fig(sysname= 'KGpipFLAML')
    # draw_variable_graphs_fig(sysname= 'KGpipAutoSklearn')

